Scalable computational kernels for mortar finite element methods

Targeting simulations on parallel hardware architectures, this paper presents computational kernels for efficient computations in mortar finite element methods. Mortar methods enable a variationally consistent imposition of coupling conditions at high accuracy, but come with considerable numerical effort and cost for the evaluation of the mortar integrals to compute the coupling operators. In this paper, we identify bottlenecks in parallel data layout and domain decomposition that hinder an efficient evaluation of the mortar integrals. We then propose a set of computational strategies to restore optimal parallel communication and scalability for the core kernels devoted to the evaluation of mortar terms. We exemplarily study the proposed algorithmic components in the context of three-dimensional large-deformation contact mechanics, both for cases with fixed and dynamically varying interface topology, yet these concepts can naturally and easily be transferred to other mortar applications, e.g. classical meshtying problems. To restore parallel scalability, we employ overlapping domain decompositions of the interface discretization independent from the underlying volumes and then tackle parallel communication for the mortar evaluation by a geometrically motivated reduction of ghosting data. Using three-dimensional contact examples, we demonstrate strong and weak scalability of the proposed algorithms up to 480 parallel processes as well as study and discuss improvements in parallel communication related to mortar finite element methods. For the first time, dynamic load balancing is applied to mortar contact problems with evolving contact zones, such that the computational work is well balanced among all parallel processors independent of the current state of the simulation.

==> data/block_viz/make_owner_plots.py <==
"""
Use this script as a template for paraview scripts.
ParaView 5.6 was used to develope this package.

Execute this script with pvpython.
"""


# Load the paraview utility functions. The path to this module has to be
# added to the paraview python system paths. Load the paraview utility
# functions.
import os
import sys

sys.path.append("/Users/mayr/utils/pvutils")
import pvutils

# Import paraview module.
import paraview.simple as pa


def get_list_of_all_ensight_files(file_dir):
    """
    Get all ensight files inside the given directory.

    Args
    ----
    [None]

    Return
    ------
    all_structure_case_files: list
        List of absolute paths of all ensight case files of the structure discretization
    all_mortar_case_files: list
        List of absolute paths of all ensight case files of the mortar interface discretization
    """

    all_files_in_dir = os.listdir(file_dir)
    all_case_files = []
    for file in all_files_in_dir:
        if file.endswith(".case"):
            all_case_files.append(file)

    # Split case files into "structure" and "mortar" files
    all_structure_case_files = []
    all_mortar_case_files = []
    for file in all_case_files:
        if file.endswith("_structure.case"):
            all_structure_case_files.append(file)
        elif file.endswith("_mortar_interface_0.case"):
            all_mortar_case_files.append(file)
        else:
            raise Exception("Unknown type of ensigt case file.")

    all_structure_case_files.sort()
    all_mortar_case_files.sort()

    return all_structure_case_files, all_mortar_case_files


def save_screenshot_of_domain(
    all_data_sets, data_set_to_plot, output_dir, simname, kenner, num_procs
):

    pvutils.contour(
        data_set_to_plot, field="Owner", data_type="CELLS", vector_type="Magnitude"
    )
    pvutils.display(
        data_set_to_plot,
        representation="Surface",
        line_color=[0.0, 0.0, 0.0],
    )

    ## Configure the view
    animationScene = pa.GetAnimationScene()
    animationScene.GoToLast()

    dpi = 300
    view_size_cm = [5.0, 5.0]
    view_size_pixel = pvutils.get_size_pixel(view_size_cm, dpi)
    font_size = [11, 8]

    view = pa.GetActiveViewOrCreate("RenderView")
    view.CameraPosition = [2.2, 0.0, 0.0]
    view.CameraFocalPoint = [0.2, 0, 0]
    view.CameraViewUp = [0, 0, 1]
    view.CameraViewAngle = 30
    # view.CameraParallelScale = 3.1336
    view.CameraParallelProjection = 0
    view.OrientationAxesVisibility = 0

    # Rescale transfer function
    pvutils.set_color_range(field="Owner", val_min=0, val_max=num_procs)

    for hide_this_set in all_data_sets:
        pa.Hide(hide_this_set)
    pa.Show(data_set_to_plot)

    out_file_name = os.path.join(output_dir, simname + "_owner_" + kenner + ".png")
    pa.SaveScreenshot(
        out_file_name,
        view,
        ImageResolution=view_size_pixel,
        OverrideColorPalette="WhiteBackground",
        TransparentBackground=0,
        FontScaling="Do not scale fonts",
    )


def save_screenshot_of_color_bar(
    all_data_sets, data_solid, output_dir, simname, kenner, num_procs
):
    # Extract max numbers of procs at interface
    # num_procs = int(data_solid.CellData.GetArray("Owner").GetRange()[1]) + 1
    custom_label_increment = 5
    custom_labels_list = [0]
    for procs in range(num_procs):
        if procs % custom_label_increment == 0:
            custom_labels_list.append(procs)
    if num_procs % custom_label_increment != 0:
        custom_labels_list.append(num_procs)

    ## Configure the view
    animationScene = pa.GetAnimationScene()
    animationScene.GoToLast()

    dpi = 300
    view_size_cm = [5.0, 1.5]
    view_size_pixel = pvutils.get_size_pixel(view_size_cm, dpi)
    font_size = [11, 8]

    view = pa.GetActiveViewOrCreate("RenderView")
    view.CameraPosition = [2.4, 5.0, 5.0]
    view.CameraFocalPoint = [0.2, 0, 0]
    view.CameraViewUp = [0, 0, -1]
    view.CameraViewAngle = 180
    # view.CameraParallelScale = 3.1336
    view.CameraParallelProjection = 0
    view.OrientationAxesVisibility = 0

    display = pa.GetDisplayProperties(data_solid, view=view)
    display.SetScalarBarVisibility(view, True)
    colorFunction = pa.GetColorTransferFunction("Owner")
    colorFunction.Discretize = 1
    colorFunction.NumberOfTableValues = num_procs
    color_bar = pa.GetScalarBar(colorFunction, view)
    color_bar.Title = "Owner"
    color_bar.ComponentTitle = ""
    color_bar.HorizontalTitle = 1
    color_bar.WindowLocation = "AnyLocation"
    color_bar.Orientation = "Horizontal"
    color_bar.ScalarBarLength = 0.9
    color_bar.ScalarBarThickness = 25
    color_bar.RangeLabelFormat = "%4.3g"
    color_bar.AddRangeLabels = 0
    color_bar.LabelFormat = "%4.3g"
    color_bar.UseCustomLabels = 1
    color_bar.CustomLabels = custom_labels_list
    color_bar.DrawTickLabels = 1
    # color_bar.AutomaticLabelFormat = 1
    color_bar.DrawAnnotations = 0
    color_bar.TitleColor = [0.0, 0.0, 0.0]
    color_bar.LabelColor = [0.0, 0.0, 0.0]

    annotate_below = True
    if annotate_below:
        color_bar.Position = [0.05, 0.8]
        color_bar.TextPosition = "Ticks left/bottom, annotations right/top"
    else:
        color_bar.Position = [0.05, 0.1]
        color_bar.TextPosition = "Ticks right/top, annotations left/bottom"

    pvutils.set_colorbar_font(color_bar, font_size, dpi, font="Arial")

    pa.Render(view)

    pa.Hide(data_solid)

    out_file_name = os.path.join(output_dir, simname + "_owner_" + kenner + ".png")
    pa.SaveScreenshot(
        out_file_name,
        view,
        ImageResolution=view_size_pixel,
        OverrideColorPalette="WhiteBackground",
        TransparentBackground=0,
        FontScaling="Do not scale fonts",
    )


def process_single_simulation(
    structure_case_file_name,
    mortar_case_file_name,
    redist_type,
    num_procs,
    input_dir,
    output_dir,
):
    """
    Generate an owner-plot using ParaView.

    Args
    ----
    simOutputDir: String
        Path to directory with filtered output data.
    simName: String
        Name of simulation / output data files and the resulting png-file.
    """
    pa._DisableFirstRenderCameraReset()
    pa.ResetSession()
    # pa.Disconnect()
    # pa.Connect()

    ## Volume representation of solid bodies
    data_solid = pvutils.load_file(os.path.join(input_dir, structure_case_file_name))

    #
    data_solid_by_coordinates = pa.Calculator(Input=data_solid)
    data_solid_by_coordinates.ResultArrayName = "coordsX"
    data_solid_by_coordinates.Function = "coordsX"

    # data_solid_large = pvutils.threshold(
    #     data_solid_by_coordinates, field="coordsX", threshold_range=[0.0, 0.199]
    # )
    # data_solid_small = pvutils.threshold(
    #     data_solid_by_coordinates, field="coordsX", threshold_range=[0.201, 0.4]
    # )

    # Split into the two blocks, small and large
    data_solid_large = pvutils.clip(
        data_solid, origin=[0.198, 0.0, 0.0], normal=[1.0, 0.0, 0.0], invert=True
    )
    data_solid_small = pvutils.clip(
        data_solid, origin=[0.202, 0.0, 0.0], normal=[1.0, 0.0, 0.0], invert=False
    )

    # Rotate the small block to see its bottom surface
    data_solid_small = pvutils.transform(
        data_solid_small, rotate=[0.0, 0.0, 180.0], translate=[0.4, 0.0, 0.0]
    )

    ## Surface representation of mortar interface
    data_mortar = pvutils.load_file(os.path.join(input_dir, mortar_case_file_name))

    data_mortar_slave = pvutils.threshold(
        data_mortar, field="slavemasternodes", threshold_range=[0.0, 0.1]
    )
    data_mortar_master = pvutils.threshold(
        data_mortar, field="slavemasternodes", threshold_range=[0.9, 1.0]
    )

    # Rotate the slave interface to see its bottom surface
    data_mortar_slave = pvutils.transform(
        data_mortar_slave, rotate=[0.0, 0.0, 180.0], translate=[0.4, 0.0, 0.0]
    )

    # Collect all data sets in a list to collectively hide them before plotting
    all_data_sets = []
    all_data_sets.append(data_solid)
    all_data_sets.append(data_solid_by_coordinates)
    all_data_sets.append(data_solid_large)
    all_data_sets.append(data_solid_small)
    all_data_sets.append(data_mortar)
    all_data_sets.append(data_mortar_master)
    all_data_sets.append(data_mortar_slave)

    simname = (
        structure_case_file_name.rsplit("_mpi")[0] + "_mpi" + str(num_procs).zfill(3)
    )
    save_screenshot_of_domain(
        all_data_sets, data_solid_small, output_dir, simname, "block_small", num_procs
    )
    save_screenshot_of_domain(
        all_data_sets, data_solid_large, output_dir, simname, "block_large", num_procs
    )
    save_screenshot_of_domain(
        all_data_sets,
        data_mortar_slave,
        output_dir,
        simname,
        "interface_slave",
        num_procs,
    )
    save_screenshot_of_domain(
        all_data_sets,
        data_mortar_master,
        output_dir,
        simname,
        "interface_master",
        num_procs,
    )

    save_screenshot_of_color_bar(
        all_data_sets, data_solid, output_dir, simname, "colorbar", num_procs
    )


def main():
    """
    Script to generate Owner plots for two-block example using ParaView
    """

    # User input
    redist_type = "None"
    num_procs = 24

    ### DO NOT TOUCH BELOW THIS LINE ###

    current_dir = os.getcwd()

    case_file_dir = os.path.join(current_dir, "ensight_data")
    all_structure_case_files, all_mortar_case_files = get_list_of_all_ensight_files(
        case_file_dir
    )

    plot_dir = os.path.join(current_dir, "o")
    cmd_mkdir_out_dir = "mkdir -p " + plot_dir
    os.system(cmd_mkdir_out_dir)

    this_structure_case_file_name = "none"
    for file_name in all_structure_case_files:
        if (
            file_name.count(redist_type) > 0
            and file_name.count("_mpi" + str(num_procs).zfill(3)) > 0
        ):
            this_structure_case_file_name = file_name

    this_mortar_case_file_name = "none"
    for file_name in all_mortar_case_files:
        if (
            file_name.count(redist_type) > 0
            and file_name.count("_mpi" + str(num_procs).zfill(3)) > 0
        ):
            this_mortar_case_file_name = file_name

    if this_structure_case_file_name == "none":
        raise Exception("Did not find a suitable structure case file.")
    if this_mortar_case_file_name == "none":
        raise Exception("Did not find a suitable mortar case file.")

    process_single_simulation(
        this_structure_case_file_name,
        this_mortar_case_file_name,
        redist_type,
        num_procs,
        case_file_dir,
        plot_dir,
    )


if __name__ == "__main__":
    sys.exit(main())


==> data/block_viz/make_owner_plots_3d.py <==
"""
Use this script as a template for paraview scripts.
ParaView 5.6 was used to develope this package.

Execute this script with pvpython.
"""


# Load the paraview utility functions. The path to this module has to be
# added to the paraview python system paths. Load the paraview utility
# functions.
import os
import sys

sys.path.append("/Users/mayr/utils/pvutils")
import pvutils

# Import paraview module.
import paraview.simple as pa


def get_list_of_all_ensight_files(file_dir):
    """
    Get all ensight files inside the given directory.

    Args
    ----
    [None]

    Return
    ------
    all_structure_case_files: list
        List of absolute paths of all ensight case files of the structure discretization
    all_mortar_case_files: list
        List of absolute paths of all ensight case files of the mortar interface discretization
    """

    all_files_in_dir = os.listdir(file_dir)
    all_case_files = []
    for file in all_files_in_dir:
        if file.endswith(".case"):
            all_case_files.append(file)

    # Split case files into "structure" and "mortar" files
    all_structure_case_files = []
    all_mortar_case_files = []
    for file in all_case_files:
        if file.endswith("_structure.case"):
            all_structure_case_files.append(file)
        elif file.endswith("_mortar_interface_0.case"):
            all_mortar_case_files.append(file)
        else:
            raise Exception("Unknown type of ensigt case file.")

    all_structure_case_files.sort()
    all_mortar_case_files.sort()

    return all_structure_case_files, all_mortar_case_files


def main():
    """
    Script to generate Owner plot for 3D view of the two-block example.
    """

    # User input
    redist_type = "None"
    num_procs = 24

    ### DO NOT TOUCH BELOW THIS LINE ###

    current_dir = os.getcwd()

    case_file_dir = os.path.join(current_dir, "ensight_data")
    all_structure_case_files, all_mortar_case_files = get_list_of_all_ensight_files(
        case_file_dir
    )

    plot_dir = os.path.join(current_dir, "o")
    cmd_mkdir_out_dir = "mkdir -p " + plot_dir
    os.system(cmd_mkdir_out_dir)

    this_structure_case_file_name = "none"
    for file_name in all_structure_case_files:
        if (
            file_name.count(redist_type) > 0
            and file_name.count("_mpi" + str(num_procs).zfill(3)) > 0
        ):
            this_structure_case_file_name = file_name

    if this_structure_case_file_name == "none":
        raise Exception("Did not find a suitable structure case file.")

    print("Processing '" + this_structure_case_file_name + "' ...")

    ### Create the plot

    pa._DisableFirstRenderCameraReset()
    pa.ResetSession()

    ## Volume representation of solid bodies
    data_solid = pvutils.load_file(
        os.path.join(case_file_dir, this_structure_case_file_name)
    )

    pvutils.contour(
        data_solid, field="Owner", data_type="CELLS", vector_type="Magnitude"
    )
    pvutils.display(
        data_solid,
        representation="Surface",
        line_color=[1.0, 1.0, 1.0],
    )

    ## Configure the view
    animationScene = pa.GetAnimationScene()
    animationScene.GoToLast()

    dpi = 300
    view_size_cm = [7.0, 4.0]
    view_size_pixel = pvutils.get_size_pixel(view_size_cm, dpi)
    font_size = [11, 8]

    view = pa.GetActiveViewOrCreate("RenderView")
    # view.CameraPosition = [0.8, -1.4, -1.5]
    view.CameraPosition = [0.8, -1.4, -2.0]
    view.CameraFocalPoint = [0.1, 0.1, -0.1]
    view.CameraViewUp = [0.9, 0.28537857072997286, 0.3683243293206929]
    view.CameraViewAngle = 23
    view.CameraParallelScale = 0.7
    view.CameraParallelProjection = 0
    view.OrientationAxesVisibility = 1

    # Rescale transfer function
    pvutils.set_color_range(field="Owner", val_min=0, val_max=num_procs)

    custom_label_increment = 5
    custom_labels_list = [0]
    for procs in range(num_procs):
        if procs % custom_label_increment == 0:
            custom_labels_list.append(procs)
    if num_procs % custom_label_increment != 0:
        custom_labels_list.append(num_procs)

    display = pa.GetDisplayProperties(data_solid, view=view)
    display.SetScalarBarVisibility(view, True)
    colorFunction = pa.GetColorTransferFunction("Owner")
    colorFunction.Discretize = 1
    colorFunction.NumberOfTableValues = num_procs
    color_bar = pa.GetScalarBar(colorFunction, view)
    color_bar.Title = "Owner"
    color_bar.ComponentTitle = ""
    color_bar.HorizontalTitle = 0
    color_bar.WindowLocation = "AnyLocation"
    color_bar.Orientation = "Vertical"
    color_bar.ScalarBarLength = 0.85
    color_bar.ScalarBarThickness = 20
    color_bar.RangeLabelFormat = "%4.3g"
    color_bar.AddRangeLabels = 0
    color_bar.LabelFormat = "%4.3g"
    color_bar.UseCustomLabels = 1
    color_bar.CustomLabels = custom_labels_list
    color_bar.DrawTickLabels = 1
    # color_bar.AutomaticLabelFormat = 1
    color_bar.DrawAnnotations = 0
    color_bar.TitleColor = [0.0, 0.0, 0.0]
    color_bar.LabelColor = [0.0, 0.0, 0.0]

    color_bar.Position = [0.85, 0.075]
    color_bar.TextPosition = "Ticks right/top, annotations left/bottom"

    pvutils.set_colorbar_font(color_bar, font_size, dpi, font="Arial")

    pa.Render(view)

    simname = (
        this_structure_case_file_name.rsplit("_mpi")[0]
        + "_mpi"
        + str(num_procs).zfill(3)
    )
    kenner = "3d"
    out_file_name = os.path.join(plot_dir, simname + "_owner_" + kenner + ".png")
    pa.SaveScreenshot(
        out_file_name,
        view,
        ImageResolution=view_size_pixel,
        OverrideColorPalette="WhiteBackground",
        TransparentBackground=0,
        FontScaling="Do not scale fonts",
    )


if __name__ == "__main__":
    sys.exit(main())


==> data/cubes_viz/make_owner_plots.py <==
"""
Use this script as a template for paraview scripts.
ParaView 5.6 was used to develope this package.

Execute this script with pvpython.
"""


# Load the paraview utility functions. The path to this module has to be
# added to the paraview python system paths. Load the paraview utility
# functions.
import os
import sys

sys.path.append("/Users/mayr/utils/pvutils")
import pvutils

# Import paraview module.
import paraview.simple as pa


def get_list_of_all_ensight_files(file_dir):
    """
    Get all ensight files inside the given directory.

    Args
    ----
    [None]

    Return
    ------
    all_structure_case_files: list
        List of absolute paths of all ensight case files of the structure discretization
    all_mortar_case_files: list
        List of absolute paths of all ensight case files of the mortar interface discretization
    """

    all_files_in_dir = os.listdir(file_dir)
    all_case_files = []
    for file in all_files_in_dir:
        if file.endswith(".case"):
            all_case_files.append(file)

    # Split case files into "structure" and "mortar" files
    all_structure_case_files = []
    all_mortar_case_files = []
    for file in all_case_files:
        if file.endswith("_structure.case"):
            all_structure_case_files.append(file)
        elif file.endswith("_mortar_interface_0.case"):
            all_mortar_case_files.append(file)
        else:
            raise Exception("Unknown type of ensigt case file.")

    all_structure_case_files.sort()
    all_mortar_case_files.sort()

    return all_structure_case_files, all_mortar_case_files


def process_single_simulation(
    structure_case_file_name,
    mortar_case_file_name,
    num_procs,
    input_dir,
    output_dir,
):
    """
    Generate an owner-plot using ParaView.

    Args
    ----
    simOutputDir: String
        Path to directory with filtered output data.
    simName: String
        Name of simulation / output data files and the resulting png-file.
    """
    pa._DisableFirstRenderCameraReset()
    pa.ResetSession()
    # pa.Disconnect()
    # pa.Connect()

    ## Volume representation of solid bodies
    data_solid = pvutils.load_file(os.path.join(input_dir, structure_case_file_name))

    # Split into the two blocks, small and large
    data_solid_large = pvutils.clip(
        data_solid, origin=[0.99, 0.0, 0.0], normal=[1.0, 0.0, 0.0], invert=True
    )
    data_solid_small = pvutils.clip(
        data_solid, origin=[1.01, 0.0, 0.0], normal=[1.0, 0.0, 0.0], invert=False
    )

    # Rotate the large block to see its bottom surface
    data_solid_large = pvutils.transform(data_solid_large, translate=[-1.0, 0.0, 0.0])
    data_solid_large = pvutils.transform(data_solid_large, rotate=[0.0, 0.0, 30.0])
    data_solid_large = pvutils.transform(data_solid_large, translate=[0.0, -0.5, 0.0])

    # Rotate the small block to see its bottom surface
    data_solid_small = pvutils.transform(data_solid_small, translate=[-1.0, 0.0, 0.0])
    data_solid_small = pvutils.transform(data_solid_small, rotate=[0.0, 0.0, 150.0])
    data_solid_small = pvutils.transform(data_solid_small, translate=[0.2, 0.5, 0.0])

    # Surface representation of mortar interface
    data_mortar = pvutils.load_file(os.path.join(input_dir, mortar_case_file_name))

    data_mortar_slave = pvutils.threshold(
        data_mortar, field="slavemasternodes", threshold_range=[0.0, 0.1]
    )
    data_mortar_master = pvutils.threshold(
        data_mortar, field="slavemasternodes", threshold_range=[0.9, 1.0]
    )

    # Rotate the master interface to see its bottom surface
    data_mortar_master = pvutils.transform(
        data_mortar_master, translate=[-1.0, 0.0, 0.0]
    )
    data_mortar_master = pvutils.transform(data_mortar_master, rotate=[0.0, 0.0, 30.0])
    data_mortar_master = pvutils.transform(
        data_mortar_master, translate=[0.0, -0.5, 0.0]
    )

    # Rotate the slave interface to see its bottom surface
    data_mortar_slave = pvutils.transform(data_mortar_slave, translate=[-1.0, 0.0, 0.0])
    data_mortar_slave = pvutils.transform(data_mortar_slave, rotate=[0.0, 0.0, 150.0])
    data_mortar_slave = pvutils.transform(data_mortar_slave, translate=[0.2, 0.5, 0.0])

    # Collect all data sets in a list to collectively hide them before plotting
    all_data_sets = []
    all_data_sets.append(data_solid)
    all_data_sets.append(data_solid_large)
    all_data_sets.append(data_solid_small)
    all_data_sets.append(data_mortar)
    all_data_sets.append(data_mortar_master)
    all_data_sets.append(data_mortar_slave)

    # Collect all data sets to be plotted
    all_data_sets_to_plot = []
    all_data_sets_to_plot.append(data_solid_large)
    all_data_sets_to_plot.append(data_solid_small)
    all_data_sets_to_plot.append(data_mortar_master)
    all_data_sets_to_plot.append(data_mortar_slave)

    simname = (
        structure_case_file_name.rsplit("_mpi")[0] + "_mpi" + str(num_procs).zfill(3)
    )

    for data_set in all_data_sets_to_plot:
        pvutils.contour(
            data_set, field="Owner", data_type="CELLS", vector_type="Magnitude"
        )
        pvutils.display(
            data_set,
            representation="Surface",
            line_color=[0.0, 0.0, 0.0],
        )

    ## Configure the view
    animationScene = pa.GetAnimationScene()
    animationScene.GoToLast()

    dpi = 300
    view_size_cm = [6.6, 3.6]
    view_size_pixel = pvutils.get_size_pixel(view_size_cm, dpi)
    # font_size = [11, 8]

    view = pa.GetActiveViewOrCreate("RenderView")
    view.ViewSize = view_size_pixel
    view.CameraPosition = [4.0, 0.0, 1.2]
    view.CameraFocalPoint = [0.5, 0.0, 0.25]
    view.CameraViewUp = [0.0, 0.0, 1.0]
    view.CameraViewAngle = 20
    view.CameraParallelScale = 1.3
    view.CameraParallelProjection = 0
    view.OrientationAxesVisibility = 0

    # Rescale transfer function
    max_proc_id = num_procs - 1
    pvutils.set_color_range(field="Owner", val_min=0, val_max=max_proc_id)

    # Only activate the desired data sets for plotting
    for hide_this_set in all_data_sets:
        pa.Hide(hide_this_set)
    for plot_this_set in all_data_sets_to_plot:
        pa.Show(plot_this_set)

    # Set opacity for solid volumes
    opacity = 0.2
    solid_large_display = pa.GetDisplayProperties(data_solid_large, view=view)
    solid_large_display.Opacity = opacity
    solid_small_display = pa.GetDisplayProperties(data_solid_small, view=view)
    solid_small_display.Opacity = opacity

    out_file_name = os.path.join(output_dir, simname + "_owner.png")
    pa.SaveScreenshot(
        out_file_name,
        view,
        ImageResolution=view_size_pixel,
        OverrideColorPalette="WhiteBackground",
        TransparentBackground=0,
        FontScaling="Do not scale fonts",
    )


def main():
    """
    Script to generate Owner plots for two-cubes example using ParaView
    """

    # User input
    redist_type = "None"
    num_procs = 24

    ### DO NOT TOUCH BELOW THIS LINE ###

    current_dir = os.getcwd()

    case_file_dir = os.path.join(current_dir, "ensight_data")
    all_structure_case_files, all_mortar_case_files = get_list_of_all_ensight_files(
        case_file_dir
    )

    plot_dir = os.path.join(current_dir, "../../fig/cubes_interface_dd")
    cmd_mkdir_out_dir = "mkdir -p " + plot_dir
    os.system(cmd_mkdir_out_dir)

    this_structure_case_file_name = "none"
    for file_name in all_structure_case_files:
        if (
            file_name.count(redist_type) > 0
            and file_name.count("_mpi" + str(num_procs).zfill(3)) > 0
        ):
            this_structure_case_file_name = file_name

    this_mortar_case_file_name = "none"
    for file_name in all_mortar_case_files:
        if (
            file_name.count(redist_type) > 0
            and file_name.count("_mpi" + str(num_procs).zfill(3)) > 0
        ):
            this_mortar_case_file_name = file_name

    if this_structure_case_file_name == "none":
        raise Exception("Did not find a suitable structure case file.")
    if this_mortar_case_file_name == "none":
        raise Exception("Did not find a suitable mortar case file.")

    process_single_simulation(
        this_structure_case_file_name,
        this_mortar_case_file_name,
        num_procs,
        case_file_dir,
        plot_dir,
    )


if __name__ == "__main__":
    sys.exit(main())


==> data/cubes_viz/make_owner_plots_3d.py <==
"""
Use this script as a template for paraview scripts.
ParaView 5.6 was used to develope this package.

Execute this script with pvpython.
"""


# Load the paraview utility functions. The path to this module has to be
# added to the paraview python system paths. Load the paraview utility
# functions.
import os
import sys

sys.path.append("/Users/mayr/utils/pvutils")
import pvutils

# Import paraview module.
import paraview.simple as pa


def get_list_of_all_ensight_files(file_dir):
    """
    Get all ensight files inside the given directory.

    Args
    ----
    [None]

    Return
    ------
    all_structure_case_files: list
        List of absolute paths of all ensight case files of the structure discretization
    all_mortar_case_files: list
        List of absolute paths of all ensight case files of the mortar interface discretization
    """

    all_files_in_dir = os.listdir(file_dir)
    all_case_files = []
    for file in all_files_in_dir:
        if file.endswith(".case"):
            all_case_files.append(file)

    # Split case files into "structure" and "mortar" files
    all_structure_case_files = []
    all_mortar_case_files = []
    for file in all_case_files:
        if file.endswith("_structure.case"):
            all_structure_case_files.append(file)
        elif file.endswith("_mortar_interface_0.case"):
            all_mortar_case_files.append(file)
        else:
            raise Exception("Unknown type of ensigt case file.")

    all_structure_case_files.sort()
    all_mortar_case_files.sort()

    return all_structure_case_files, all_mortar_case_files


def main():
    """
    Script to generate Owner plot for 3D view of the two-cubes example.
    """

    # User input
    redist_type = "None"
    num_procs = 24

    ### DO NOT TOUCH BELOW THIS LINE ###

    current_dir = os.getcwd()

    case_file_dir = os.path.join(current_dir, "ensight_data")
    all_structure_case_files, all_mortar_case_files = get_list_of_all_ensight_files(
        case_file_dir
    )

    plot_dir = os.path.join(current_dir, "../../fig/cubes_interface_dd")
    cmd_mkdir_out_dir = "mkdir -p " + plot_dir
    os.system(cmd_mkdir_out_dir)

    this_structure_case_file_name = "none"
    for file_name in all_structure_case_files:
        if (
            file_name.count(redist_type) > 0
            and file_name.count("_mpi" + str(num_procs).zfill(3)) > 0
        ):
            this_structure_case_file_name = file_name

    if this_structure_case_file_name == "none":
        raise Exception("Did not find a suitable structure case file.")

    print("Processing '" + this_structure_case_file_name + "' ...")

    ### Create the plot

    pa._DisableFirstRenderCameraReset()
    pa.ResetSession()

    ## Volume representation of solid bodies
    data_solid = pvutils.load_file(
        os.path.join(case_file_dir, this_structure_case_file_name)
    )

    pvutils.contour(
        data_solid, field="Owner", data_type="CELLS", vector_type="Magnitude"
    )
    pvutils.display(
        data_solid,
        representation="Surface",
        line_color=[1.0, 1.0, 1.0],
    )

    ## Configure the view
    animationScene = pa.GetAnimationScene()
    animationScene.GoToLast()

    dpi = 300
    view_size_cm = [4.8, 4.2]
    view_size_pixel = pvutils.get_size_pixel(view_size_cm, dpi)
    # font_size = [11, 8]

    view = pa.GetActiveViewOrCreate("RenderView")
    view.ViewSize = view_size_pixel
    view.CameraPosition = [3.0, -3.5, 1.5]
    view.CameraFocalPoint = [0.9, 0.0, 0.0]
    view.CameraViewUp = [-0.2, 0.3, 0.94]
    view.CameraViewAngle = 25
    view.CameraParallelScale = 1.3
    view.CameraParallelProjection = 0
    view.OrientationAxesVisibility = 0

    # Rescale transfer function
    max_proc_id = num_procs - 1
    pvutils.set_color_range(field="Owner", val_min=0, val_max=max_proc_id)

    # custom_label_increment = 5
    # custom_labels_list = [0]
    # for procs in range(max_proc_id):
    #     if procs % custom_label_increment == 0:
    #         custom_labels_list.append(procs)
    # if num_procs % custom_label_increment != 0:
    #     custom_labels_list.append(max_proc_id)

    display = pa.GetDisplayProperties(data_solid, view=view)
    display.SetScalarBarVisibility(view, True)
    colorFunction = pa.GetColorTransferFunction("Owner")
    colorFunction.Discretize = 1
    colorFunction.NumberOfTableValues = num_procs
    color_bar = pa.GetScalarBar(colorFunction, view)
    color_bar.Title = "Owner"
    color_bar.ComponentTitle = ""
    color_bar.HorizontalTitle = 0
    color_bar.WindowLocation = "AnyLocation"
    # color_bar.RangeLabelFormat = "%4.3g"
    color_bar.AddRangeLabels = 1
    # color_bar.LabelFormat = "%4.3g"
    color_bar.UseCustomLabels = 1
    # color_bar.CustomLabels = custom_labels_list
    color_bar.DrawTickLabels = 1
    # color_bar.AutomaticLabelFormat = 1
    color_bar.DrawAnnotations = 1
    color_bar.TitleColor = [0.0, 0.0, 0.0]
    color_bar.LabelColor = [0.0, 0.0, 0.0]

    color_bar.AddRangeAnnotations = 0
    color_bar.AutomaticAnnotations = 0
    color_bar.DrawNanAnnotation = 0

    color_bar.Orientation = "Horizontal"
    color_bar.ScalarBarLength = 0.6
    color_bar.ScalarBarThickness = 20
    color_bar.Position = [0.2, 0.95]
    # color_bar.TextPosition = "Ticks right/top, annotations left/bottom"

    # pvutils.set_colorbar_font(color_bar, font_size, dpi, font="Arial")

    pa.Render(view)

    simname = (
        this_structure_case_file_name.rsplit("_mpi")[0]
        + "_mpi"
        + str(num_procs).zfill(3)
    )
    kenner = "3d"
    out_file_name = os.path.join(plot_dir, simname + "_owner_" + kenner + ".png")
    pa.SaveScreenshot(
        out_file_name,
        view,
        ImageResolution=view_size_pixel,
        OverrideColorPalette="WhiteBackground",
        TransparentBackground=0,
        FontScaling="Do not scale fonts",
    )

    pvutils.export_to_tikz(
        os.path.join(plot_dir, simname + "_owner_" + kenner),
        color_transfer_functions=[colorFunction],
        figure_path="fig/cubes_interface_dd",
        number_format="{$\\pgfmathprintnumber[precision=0]{\\tick}$}",
    )


if __name__ == "__main__":
    sys.exit(main())


==> data/cyl_viz/make_owner_plots.py <==
"""
Use this script as a template for paraview scripts.
ParaView 5.6 was used to develope this package.

Execute this script with pvpython.
"""


# Load the paraview utility functions. The path to this module has to be
# added to the paraview python system paths. Load the paraview utility
# functions.
import os
from posixpath import basename
import sys

sys.path.append("/Users/mayr/utils/pvutils")
import pvutils

# Import paraview module.
import paraview.simple as pa


def get_list_of_all_ensight_files(file_dir):
    """
    Get all ensight files inside the given directory.

    Args
    ----
    [None]

    Return
    ------
    all_structure_case_files: list
        List of absolute paths of all ensight case files of the structure discretization
    all_mortar_case_files: list
        List of absolute paths of all ensight case files of the mortar interface discretization
    """

    all_files_in_dir = os.listdir(file_dir)
    all_case_files = []
    for file in all_files_in_dir:
        if file.endswith(".case"):
            all_case_files.append(file)

    # Split case files into "structure" and "mortar" files
    all_structure_case_files = []
    all_mortar_case_files = []
    for file in all_case_files:
        if file.endswith("_structure.case"):
            all_structure_case_files.append(file)
        elif file.endswith("_mortar_interface_0.case"):
            all_mortar_case_files.append(file)
        else:
            raise Exception("Unknown type of ensigt case file.")

    all_structure_case_files.sort()
    all_mortar_case_files.sort()

    return all_structure_case_files, all_mortar_case_files


def save_screenshot_of_domain(
    all_data_sets, data_sets_to_plot, output_dir, simname, kenner, num_procs
):

    for data_set_to_plot in data_sets_to_plot:
        pvutils.contour(
            data_set_to_plot, field="Owner", data_type="CELLS", vector_type="Magnitude"
        )
        pvutils.display(
            data_set_to_plot,
            representation="Surface",
            line_color=[0.0, 0.0, 0.0],
        )

    ## Configure the view
    dpi = 300
    view_size_cm = [4.5, 2.4]
    view_size_pixel = pvutils.get_size_pixel(view_size_cm, dpi)

    view = pa.GetActiveViewOrCreate("RenderView")
    view.ViewSize = view_size_pixel
    view.CameraPosition = [23, -32, -80]
    view.CameraFocalPoint = [-7, 24, 0]
    view.CameraViewUp = [1.0, 0.14, 0.13]
    view.CameraViewAngle = 22
    view.CameraParallelScale = 43
    view.CameraParallelProjection = 0
    view.OrientationAxesVisibility = 0

    # Rescale transfer function
    pvutils.set_color_range(field="Owner", val_min=0, val_max=num_procs)

    for hide_this_set in all_data_sets:
        pa.Hide(hide_this_set)
    for data_set_to_plot in data_sets_to_plot:
        pa.Show(data_set_to_plot)

    out_file_name = os.path.join(output_dir, simname + "_owner_" + kenner + ".png")
    pa.SaveScreenshot(
        out_file_name,
        view,
        ImageResolution=view_size_pixel,
        OverrideColorPalette="WhiteBackground",
        TransparentBackground=0,
        FontScaling="Do not scale fonts",
    )


def save_screenshot_of_color_bar(
    all_data_sets, data_solid, output_dir, simname, kenner, num_procs
):
    # Define color bar labels
    max_proc_id = num_procs - 1
    # custom_label_increment = 5
    # custom_labels_list = []
    # for procs in range(max_proc_id):
    #     if procs % custom_label_increment == 0:
    #         custom_labels_list.append(procs)
    # if max_proc_id % custom_label_increment != 0:
    #     custom_labels_list.append(max_proc_id)

    ## Configure the view
    # animationScene = pa.GetAnimationScene()
    # animationScene.GoToLast()

    dpi = 300
    view_size_cm = [5.0, 1.5]
    view_size_pixel = pvutils.get_size_pixel(view_size_cm, dpi)

    view = pa.GetActiveViewOrCreate("RenderView")
    view.ViewSize = view_size_pixel
    view.CameraPosition = [2.4, 5.0, 5.0]
    view.CameraFocalPoint = [0.2, 0, 0]
    view.CameraViewUp = [0, 0, -1]
    view.CameraViewAngle = 180
    # view.CameraParallelScale = 3.1336
    view.CameraParallelProjection = 0
    view.OrientationAxesVisibility = 0

    display = pa.GetDisplayProperties(data_solid, view=view)
    display.SetScalarBarVisibility(view, True)
    colorFunction = pa.GetColorTransferFunction("Owner")
    colorFunction.Discretize = 1
    colorFunction.NumberOfTableValues = num_procs
    color_bar = pa.GetScalarBar(colorFunction, view)
    color_bar.Title = "Owner"
    color_bar.ComponentTitle = ""
    color_bar.HorizontalTitle = 1
    color_bar.WindowLocation = "AnyLocation"
    color_bar.Orientation = "Horizontal"
    color_bar.ScalarBarLength = 0.9
    color_bar.ScalarBarThickness = 25
    color_bar.RangeLabelFormat = "%4.3g"
    color_bar.AddRangeLabels = 1
    color_bar.LabelFormat = "%4.3g"
    color_bar.UseCustomLabels = 0
    # color_bar.CustomLabels = custom_labels_list
    color_bar.DrawTickLabels = 0
    # color_bar.AutomaticLabelFormat = 1
    color_bar.DrawAnnotations = 1
    color_bar.TitleColor = [0.0, 0.0, 0.0]
    color_bar.LabelColor = [0.0, 0.0, 0.0]

    annotate_below = True
    if annotate_below:
        color_bar.Position = [0.05, 0.8]
        color_bar.TextPosition = "Ticks left/bottom, annotations right/top"
    else:
        color_bar.Position = [0.05, 0.1]
        color_bar.TextPosition = "Ticks right/top, annotations left/bottom"

    # pvutils.set_colorbar_font(color_bar, font_size, dpi, font="Arial")

    pvutils.set_color_range(field="Owner", val_min=0, val_max=max_proc_id)

    pa.Render(view)

    pa.Hide(data_solid)

    out_file_name = os.path.join(output_dir, simname + "_owner_" + kenner)
    # pa.SaveScreenshot(
    #     out_file_name,
    #     view,
    #     ImageResolution=view_size_pixel,
    #     OverrideColorPalette="WhiteBackground",
    #     TransparentBackground=0,
    #     FontScaling="Do not scale fonts",
    # )
    pvutils.export_to_tikz(
        out_file_name,
        color_transfer_functions=[colorFunction],
        figure_path="data/cyl_viz/o",
        number_format="{$\\pgfmathprintnumber[precision=0]{\\tick}$}",
    )


def process_single_simulation(
    structure_case_file_name,
    mortar_case_file_name,
    redist_type,
    num_procs,
    input_dir,
    output_dir,
):
    """
    Generate an owner-plot using ParaView.

    Args
    ----
    simOutputDir: String
        Path to directory with filtered output data.
    simName: String
        Name of simulation / output data files and the resulting png-file.
    """
    pa._DisableFirstRenderCameraReset()
    pa.ResetSession()
    # pa.Disconnect()
    # pa.Connect()

    ## Volume representation of solid bodies
    data_solid = pvutils.load_file(os.path.join(input_dir, structure_case_file_name))

    data_solid = pvutils.warp(data_solid, field="displacement", scale_factor=1.0)

    ## Surface representation of mortar interface
    data_mortar = pvutils.load_file(os.path.join(input_dir, mortar_case_file_name))

    data_mortar_slave = pvutils.threshold(
        data_mortar, field="slavemasternodes", threshold_range=[0.0, 0.1]
    )

    data_mortar_slave = pvutils.transform(
        data_mortar_slave, translate=[0.0, 0.0, -17.0]
    )

    data_mortar_slave = pvutils.warp(
        data_mortar_slave, field="displacement", scale_factor=1.0
    )

    # Collect all data sets in a list to collectively hide them before plotting
    all_data_sets = []
    all_data_sets.append(data_solid)
    all_data_sets.append(data_mortar)
    all_data_sets.append(data_mortar_slave)

    # Collect all data sets to be plotted in a list
    data_sets_to_plot = []
    data_sets_to_plot.append(data_solid)
    data_sets_to_plot.append(data_mortar_slave)

    animationScene = pa.GetAnimationScene()
    animationScene.GoToLast()

    simname = (
        structure_case_file_name.rsplit("_mpi")[0] + "_mpi" + str(num_procs).zfill(3)
    )
    simname = simname.replace(".", "-")

    save_screenshot_of_color_bar(
        all_data_sets, data_solid, output_dir, simname, "colorbar", num_procs
    )

    available_timesteps = pvutils.get_available_timesteps()
    timesteps_to_plot = [0, 1, 50, 100, 150, 200]
    for timestep in timesteps_to_plot:
        time = available_timesteps[timestep]
        pvutils.set_timestep(time)

        simname = (
            structure_case_file_name.rsplit("_mpi")[0]
            + "_mpi"
            + str(num_procs).zfill(3)
            + "_step"
            + str(int(timestep)).zfill(3)
        )
        simname = simname.replace(".", "-")

        save_screenshot_of_domain(
            all_data_sets, data_sets_to_plot, output_dir, simname, "cylinder", num_procs
        )


def main():
    """
    Script to generate Owner plots for two-block example using ParaView
    """

    # User input
    redist_type = "Dynamic"
    num_procs = 24

    ### DO NOT TOUCH BELOW THIS LINE ###

    current_dir = os.getcwd()

    case_file_dir = os.path.join(current_dir, "ensight_data")
    all_structure_case_files, all_mortar_case_files = get_list_of_all_ensight_files(
        case_file_dir
    )

    plot_dir = os.path.join(current_dir, "o")
    cmd_mkdir_out_dir = "mkdir -p " + plot_dir
    os.system(cmd_mkdir_out_dir)

    this_structure_case_file_name = "none"
    for file_name in all_structure_case_files:
        if (
            file_name.count(redist_type) > 0
            and file_name.count("_mpi" + str(num_procs).zfill(3)) > 0
        ):
            this_structure_case_file_name = file_name

    this_mortar_case_file_name = "none"
    for file_name in all_mortar_case_files:
        if (
            file_name.count(redist_type) > 0
            and file_name.count("_mpi" + str(num_procs).zfill(3)) > 0
        ):
            this_mortar_case_file_name = file_name

    if this_structure_case_file_name == "none":
        raise Exception("Did not find a suitable structure case file.")
    if this_mortar_case_file_name == "none":
        raise Exception("Did not find a suitable mortar case file.")

    process_single_simulation(
        this_structure_case_file_name,
        this_mortar_case_file_name,
        redist_type,
        num_procs,
        case_file_dir,
        plot_dir,
    )


if __name__ == "__main__":
    sys.exit(main())


==> data/cyl_viz/make_owner_plots_3d.py <==
"""
Use this script as a template for paraview scripts.
ParaView 5.6 was used to develope this package.

Execute this script with pvpython.
"""


# Load the paraview utility functions. The path to this module has to be
# added to the paraview python system paths. Load the paraview utility
# functions.
import os
import sys

sys.path.append("/Users/mayr/utils/pvutils")
import pvutils

# Import paraview module.
import paraview.simple as pa


def get_list_of_all_ensight_files(file_dir):
    """
    Get all ensight files inside the given directory.

    Args
    ----
    [None]

    Return
    ------
    all_structure_case_files: list
        List of absolute paths of all ensight case files of the structure discretization
    all_mortar_case_files: list
        List of absolute paths of all ensight case files of the mortar interface discretization
    """

    all_files_in_dir = os.listdir(file_dir)
    all_case_files = []
    for file in all_files_in_dir:
        if file.endswith(".case"):
            all_case_files.append(file)

    # Split case files into "structure" and "mortar" files
    all_structure_case_files = []
    all_mortar_case_files = []
    for file in all_case_files:
        if file.endswith("_structure.case"):
            all_structure_case_files.append(file)
        elif file.endswith("_mortar_interface_0.case"):
            all_mortar_case_files.append(file)
        else:
            raise Exception("Unknown type of ensigt case file.")

    all_structure_case_files.sort()
    all_mortar_case_files.sort()

    return all_structure_case_files, all_mortar_case_files


def main():
    """
    Script to generate Owner plot for 3D view of the two-block example.
    """

    # User input
    redist_type = "None"
    num_procs = 24

    ### DO NOT TOUCH BELOW THIS LINE ###

    current_dir = os.getcwd()

    case_file_dir = os.path.join(current_dir, "ensight_data")
    all_structure_case_files, all_mortar_case_files = get_list_of_all_ensight_files(
        case_file_dir
    )

    plot_dir = os.path.join(current_dir, "o")
    cmd_mkdir_out_dir = "mkdir -p " + plot_dir
    os.system(cmd_mkdir_out_dir)

    this_structure_case_file_name = "none"
    for file_name in all_structure_case_files:
        if (
            file_name.count(redist_type) > 0
            and file_name.count("_mpi" + str(num_procs).zfill(3)) > 0
        ):
            this_structure_case_file_name = file_name

    if this_structure_case_file_name == "none":
        raise Exception("Did not find a suitable structure case file.")

    print("Processing '" + this_structure_case_file_name + "' ...")

    ### Create the plot

    pa._DisableFirstRenderCameraReset()
    pa.ResetSession()

    ## Volume representation of solid bodies
    data_solid = pvutils.load_file(
        os.path.join(case_file_dir, this_structure_case_file_name)
    )

    pvutils.contour(
        data_solid, field="Owner", data_type="CELLS", vector_type="Magnitude"
    )
    pvutils.display(
        data_solid,
        representation="Surface",
        line_color=[1.0, 1.0, 1.0],
    )

    ## Configure the view
    animationScene = pa.GetAnimationScene()
    animationScene.GoToLast()

    dpi = 300
    view_size_cm = [7.0, 4.0]
    view_size_pixel = pvutils.get_size_pixel(view_size_cm, dpi)
    font_size = [11, 8]

    view = pa.GetActiveViewOrCreate("RenderView")
    # view.CameraPosition = [0.8, -1.4, -1.5]
    view.CameraPosition = [0.8, -1.4, -2.0]
    view.CameraFocalPoint = [0.1, 0.1, -0.1]
    view.CameraViewUp = [0.9, 0.28537857072997286, 0.3683243293206929]
    view.CameraViewAngle = 23
    view.CameraParallelScale = 0.7
    view.CameraParallelProjection = 0
    view.OrientationAxesVisibility = 1

    # Rescale transfer function
    pvutils.set_color_range(field="Owner", val_min=0, val_max=num_procs)

    custom_label_increment = 5
    custom_labels_list = [0]
    for procs in range(num_procs):
        if procs % custom_label_increment == 0:
            custom_labels_list.append(procs)
    if num_procs % custom_label_increment != 0:
        custom_labels_list.append(num_procs)

    display = pa.GetDisplayProperties(data_solid, view=view)
    display.SetScalarBarVisibility(view, True)
    colorFunction = pa.GetColorTransferFunction("Owner")
    colorFunction.Discretize = 1
    colorFunction.NumberOfTableValues = num_procs
    color_bar = pa.GetScalarBar(colorFunction, view)
    color_bar.Title = "Owner"
    color_bar.ComponentTitle = ""
    color_bar.HorizontalTitle = 0
    color_bar.WindowLocation = "AnyLocation"
    color_bar.Orientation = "Vertical"
    color_bar.ScalarBarLength = 0.85
    color_bar.ScalarBarThickness = 20
    color_bar.RangeLabelFormat = "%4.3g"
    color_bar.AddRangeLabels = 0
    color_bar.LabelFormat = "%4.3g"
    color_bar.UseCustomLabels = 1
    color_bar.CustomLabels = custom_labels_list
    color_bar.DrawTickLabels = 1
    # color_bar.AutomaticLabelFormat = 1
    color_bar.DrawAnnotations = 0
    color_bar.TitleColor = [0.0, 0.0, 0.0]
    color_bar.LabelColor = [0.0, 0.0, 0.0]

    color_bar.Position = [0.85, 0.075]
    color_bar.TextPosition = "Ticks right/top, annotations left/bottom"

    pvutils.set_colorbar_font(color_bar, font_size, dpi, font="Arial")

    pa.Render(view)

    simname = (
        this_structure_case_file_name.rsplit("_mpi")[0]
        + "_mpi"
        + str(num_procs).zfill(3)
    )
    kenner = "3d"
    out_file_name = os.path.join(plot_dir, simname + "_owner_" + kenner + ".png")
    pa.SaveScreenshot(
        out_file_name,
        view,
        ImageResolution=view_size_pixel,
        OverrideColorPalette="WhiteBackground",
        TransparentBackground=0,
        FontScaling="Do not scale fonts",
    )


if __name__ == "__main__":
    sys.exit(main())



==> fig/gen_plots.sh <==
#!/bin/sh

# Loop over all *.plot-files to generate plots using gnuplot

shopt -s nullglob
for i in *.plot
do 
  echo 'Process '$i' ...'
  gnuplot $i
done


==> fig/motivation/gauss_point_coordinates.m <==
a = [2.79381 1.58247];
b = [3.64815 2.86204];
c = [4.5 2.5];
d = [3.5 1.3];
e = [2.6 2.6];

tri1 = [a; b; e];
tri2 = [a; d; b];
tri3 = [d; c; b];

gp1 = gauss_point_locations(tri1);
gp2 = gauss_point_locations(tri2);
gp3 = gauss_point_locations(tri3);

all_gp = [gp1; gp2; gp3];
for i=1:size(all_gp,1)
  str = sprintf("\\draw (%f,%f) node[cross] {};", all_gp(i,1), all_gp(i,2));
  disp(str);
end

figure;
hold on;
plot(tri1(:,1), tri1(:,2), '-')
plot(tri2(:,1), tri2(:,2), '-')
plot(tri3(:,1), tri3(:,2), '-')

for i=1:3
  plot(gp1(i,1), gp1(i,2), 'k+');
  plot(gp2(i,1), gp2(i,2), 'b+');
  plot(gp3(i,1), gp3(i,2), 'r+');
end


==> fig/motivation/gauss_point_locations.m <==
function [gp] = gauss_point_locations(tri)

gp(1,1) = 1/3*1/2*(tri(2,1) + tri(3,1)) + 2/3*tri(1,1);
gp(2,1) = 1/3*1/2*(tri(1,1) + tri(3,1)) + 2/3*tri(2,1);
gp(3,1) = 1/3*1/2*(tri(1,1) + tri(2,1)) + 2/3*tri(3,1);

gp(1,2) = 1/3*1/2*(tri(2,2) + tri(3,2)) + 2/3*tri(1,2);
gp(2,2) = 1/3*1/2*(tri(1,2) + tri(3,2)) + 2/3*tri(2,2);
gp(3,2) = 1/3*1/2*(tri(1,2) + tri(2,2)) + 2/3*tri(3,2);

end

==> make_clean.sh <==
#!/bin/bash

rm -rf *.bbl *.aux *.dvi *.spl *.out
rm defines.log
rm contact_parallel_algos.log contact_parallel_algos.synctex.gz contact_parallel_algos.auxlock


==> utils/compute_meshtying3D_two_plates_NumDOFs.m <==
function [nDofs] = compute_meshtying3D_two_plates_NumDOFs(nElePerDir)

nNodesPerDir = nElePerDir + 1;
nDofsPerNode = 3;

% top block
nNodesTopInterface = nNodesPerDir^2;
nDofsTopInterface = nNodesTopInterface * nDofsPerNode;
nNodesTop = 2 * nNodesTopInterface;

% bottom blockcom
nNodesBottomInterface = (nNodesPerDir+1)^2;
nDofsBottomInterface = nNodesBottomInterface * nDofsPerNode;
nNodesBottom = 2 * nNodesBottomInterface;

% total
nNodes = nNodesTop + nNodesBottom;
nDofs = nNodes * nDofsPerNode;

% output
msg = sprintf('Total #nodes: %d\nTotal #DOFs: %d\nSlave DOFs: %d\nMaster DOFs: %d', ...
    nNodes, nDofs, nDofsBottomInterface, nDofsTopInterface);
disp(msg);


end




==> utils/createBlocksStrongScalingMeshTable.m <==
procs = [1 2 6 12 24 48 96 144 192 288 384];
nElePerDir = 100;

nDofsPerNode = 3;

for i = 1:length(procs)
  
  nProcs = procs(i);
  nNodesPerDir = nElePerDir + 1;
  
	% top block (master side of the interface)
	nNodesTopInterface = nNodesPerDir^2;
  nDofsTopInterface = nNodesTopInterface * nDofsPerNode;
  nNodesTop = 2 * nNodesTopInterface;
  
  % bottom block (slave side of the interface)
  nNodesBottomInterface = (nNodesPerDir+1)^2;
  nDofsBottomInterface = nNodesBottomInterface * nDofsPerNode;
  nNodesBottom = 2 * nNodesBottomInterface;

  % total
  nNodes = nNodesTop + nNodesBottom;
  nDofs = nNodes * nDofsPerNode;
  
  % per proc
  nDofsPerProc = round(nDofs / nProcs);
  nDofsPerProcTopInterface = round(nDofsTopInterface / nProcs);
  nDofsPerProcBottomInterface = round(nDofsBottomInterface / nProcs);
  
  % print line for LaTeX table to screen
  line = sprintf('$%d$ & $%d$ & $%d$ & $%d$', ...
    nProcs, nDofsPerProc, nDofsPerProcBottomInterface, nDofsPerProcTopInterface);
  if (i<length(procs))
    line = sprintf('%s\\\\', line);
  end
  disp(line);
end

==> utils/createBlocksWeakScalingMeshTable.m <==
procs = [1 2 4 6 12 24 48 96 144 192 240 288 336 384];
nElePerDir = [11, 14, 18, 21, 27, 35, 44, 56, 65, 71, 77, 82, 86, 90]; % 12k DOFs per node
% nElePerDir = [15, 20, 25, 29, 37, 47, 59, 75, 86, 95, 102, 109, 115, 120]; % 28k DOFs per node
% nElePerDir = [20, 26, 33, 38, 48, 61, 77, 97, 112, 123, 133, 141, 148, 155]; % 60k DOFs per node
 
if (length(procs) ~= length(nElePerDir))
  error('Missmatch in size.');
end

nDofsPerNode = 3;

for i = 1:length(procs)
  
  nProcs = procs(i);
  nNodesPerDir = nElePerDir(i) + 1;
  
	% nodes in left block (master side of the interface)
	nNodesLeftInterface = nNodesPerDir^2;
  nNodesLeft = nNodesPerDir^3;
  
  % nodes in right block (slave side of the interface)
  nNodesRightInterface = (nNodesPerDir+1)^2;
  nNodesRight = (nNodesPerDir+1)^3;

  % Dofs per interface
  nDofsLeftInterface = nNodesLeftInterface * nDofsPerNode;
  nDofsRightInterface = nNodesRightInterface * nDofsPerNode;
  
  % total
  nNodes = nNodesLeft + nNodesRight;
  nDofs = nNodes * nDofsPerNode;
  
  % per proc
  nDofsPerProc = round(nDofs / nProcs);
  nDofsPerProcLeftInterface = round(nDofsLeftInterface / nProcs);
  nDofsPerProcRightInterface = round(nDofsRightInterface / nProcs);

%   line = sprintf('p%d: %d', nProcs, nDofsPerProc);
%   disp(line);
  
  % print line for LaTeX table to screen
  line = sprintf('$%d$ & $%d$ & $%d$ & $%d$ & $%d$ & $%d$ & $%d$ & $%d$', ...
    nProcs, nElePerDir(i), nDofs, nDofsRightInterface, nDofsLeftInterface, ...
    nDofsPerProc, nDofsPerProcRightInterface, nDofsPerProcLeftInterface);
  if (i<length(procs))
    line = sprintf('%s\\\\', line);
  end
  disp(line);
end

==> utils/createPlatesStrongScalingMeshTable.m <==
procs = [1 2 6 12 24 48 96 144 192 288 384];
nElePerDir = 500;

nDofsPerNode = 3;

for i = 1:length(procs)
  
  nProcs = procs(i);
  nNodesPerDir = nElePerDir + 1;
  
	% top block (master side of the interface)
	nNodesTopInterface = nNodesPerDir^2;
  nDofsTopInterface = nNodesTopInterface * nDofsPerNode;
  nNodesTop = 2 * nNodesTopInterface;
  
  % bottom block (slave side of the interface)
  nNodesBottomInterface = (nNodesPerDir+1)^2;
  nDofsBottomInterface = nNodesBottomInterface * nDofsPerNode;
  nNodesBottom = 2 * nNodesBottomInterface;

  % total
  nNodes = nNodesTop + nNodesBottom;
  nDofs = nNodes * nDofsPerNode;
  
  % per proc
  nDofsPerProc = round(nDofs / nProcs);
  nDofsPerProcTopInterface = round(nDofsTopInterface / nProcs);
  nDofsPerProcBottomInterface = round(nDofsBottomInterface / nProcs);
  
  % print line for LaTeX table to screen
  line = sprintf('$%d$ & $%d$ & $%d$ & $%d$', ...
    nProcs, nDofsPerProc, nDofsPerProcBottomInterface, nDofsPerProcTopInterface);
  if (i<length(procs))
    line = sprintf('%s\\\\', line);
  end
  disp(line);
end

==> utils/createPlatesWeakScalingMeshTable.m <==
procs = [1 2 4 12 24 48 96 144 192 240 288 336 384];
nElePerDir = [30, 43, 61, 107, 153, 217, 307, 376, 435, 488, 533, 578, 615]; % 12k DOFs per core
% nElePerDir = [45, 64, 91, 159, 226, 320, 454, 556, 643, 720, 787, 852, 909]; % 26k DOFs per core
% nElePerDir = [63, 90, 128, 222, 315, 446, 631, 773, 893, 999, 1094, 1182, 1263]; % 50k DOFs per core


if (length(procs) ~= length(nElePerDir))
  error('Missmatch in size.');
end

nDofsPerNode = 3;

for i = 1:length(procs)
  
  nProcs = procs(i);
  nNodesPerDir = nElePerDir(i) + 1;
  
	% top block (master side of the interface)
	nNodesTopInterface = nNodesPerDir^2;
  nDofsTopInterface = nNodesTopInterface * nDofsPerNode;
  nNodesTop = 2 * nNodesTopInterface;
  
  % bottom block (slave side of the interface)
  nNodesBottomInterface = (nNodesPerDir+1)^2;
  nDofsBottomInterface = nNodesBottomInterface * nDofsPerNode;
  nNodesBottom = 2 * nNodesBottomInterface;

  % total
  nNodes = nNodesTop + nNodesBottom;
  nDofs = nNodes * nDofsPerNode;
  
  % per proc
  nDofsPerProc = round(nDofs / nProcs);
  nDofsPerProcTopInterface = round(nDofsTopInterface / nProcs);
  nDofsPerProcBottomInterface = round(nDofsBottomInterface / nProcs);
  
  % print line for LaTeX table to screen
  line = sprintf('$%d$ & $%d$ & $%d$ & $%d$ & $%d$ & $%d$ & $%d$ & $%d$', ...
    nProcs, nElePerDir(i), nDofs, nDofsBottomInterface, nDofsTopInterface, ...
    nDofsPerProc, nDofsPerProcBottomInterface, nDofsPerProcTopInterface);
  if (i<length(procs))
    line = sprintf('%s\\\\', line);
  end
  disp(line);
end
